Semantic Security with Infinite Dimensional Quantum Eavesdropping Channel

We propose a new proof method for direct coding theorems for wiretap channels where the eavesdropper has access to a quantum version of the transmitted signal on an infinite-dimensional Hilbert space and the legitimate parties communicate through a classical channel or a classical input, quantum output (cq) channel. The transmitter input can be subject to an additive cost constraint, which specializes to the case of an average energy constraint. This method yields errors that decay exponentially with increasing block lengths. Moreover, it provides a guarantee of a quantum version of semantic security, which is an established concept in classical cryptography and physical layer security. Therefore, it complements existing works which either do not prove the exponential error decay or use weaker notions of security. The main part of this proof method is a direct coding result on channel resolvability which states that there is only a doubly exponentially small probability that a standard random codebook does not solve the channel resolvability problem for the cq channel. Semantic security has strong operational implications meaning essentially that the eavesdropper cannot use its quantum observation to gather any meaningful information about the transmitted signal. We also discuss the connections between semantic security and various other established notions of secrecy.

==> anc/q_wiretap_plotting.py <==
"""!
@file  q_wiretap_plotting.py
@brief This is an electronic supplement for the paper "Semantic Security with Infinite Dimensional
       Quantum Eavesdropping Channel" by Matthias Frey, Igor Bjelaković, Janis Nötzel, and Sławomir
       Stańczak.
       This Python file contains the functions needed to reproduce the plots in the paper.
       All references are to the paper or to works in the reference list of the paper unless
       otherwise indicated.
"""

import numpy as np
import matplotlib.pyplot as plt
from scipy.optimize import minimize, brentq
from scipy.stats import chi2
import itertools
import multiprocessing
import warnings

# filter overflows in exp functions due to low error probabilities
warnings.filterwarnings('ignore')

def gordon(N):
  """!
  Compute the Gordon function defined in (93)
  
  @param   N         mean number of oscillator energy quanta
  @returns           von Neumann entropy of the Gibbs equilibrium state of the quantum harmonic
                     oscillator
  """
  return (N+1)*np.log(N+1) - N*np.log(N)

def gordon_r(alpha,N):
  """!
  Compute a generalized version of the Gordon function defined in (101).
  Converges to the Gordon function for alpha --> 1
  (be careful with possible numerical issues for alpha very close to 1)
  
  @param   alpha     Rényi parameter
  @param   N         mean number of oscillator energy quanta
  @returns           Rényi entropy of the Gibbs equilibrium state of the quantum harmonic
                     oscillator
  """
  return np.log((N+1)**alpha - N**alpha) / (alpha-1)

def capacity_bound_gaussian_cq(N,E):
  """!
  Computes the capacity of a cq Gaussian channel, defined in [41, eq. (12.28)]
  Capacity expression: [41, eq. (12.43)]
  
  @param   N         quantum Gaussian noise power
  @param   E         maximum energy of transmitted signal
  @returns           supremum of achievable rates (capacity) for communication through the channel
  """
  return gordon(N+E) - gordon(N) 

############################################
# Calculating the functions defined in (19) and (18)
############################################

def objective_greater(alpha,N,eps):
  """!
  Compute exponent of the functions defined in (14) and (16) (with alpha > 1) for the case of
  a cq Gaussian channel
  
  @param   alpha     Rényi parameter
  @param   N         energy of the quantum state
  @param   eps       epsilon (typicality) parameter in the admissible range
  
  @returns           exponent given the parameters
  """
  # See also (98) and (99)
  return (alpha-1)*(gordon_r(alpha,N) + eps - gordon(N))

def objective_greater_deriv(alpha,N,eps):
  """!
  Compute derivative of the objective_greater function. This uses (102).
  
  @param   alpha     Rényi parameter
  @param   N         energy of the quantum state
  @param   eps       epsilon (typicality) parameter chosen in the admissible range
  
  @returns           derivative of objective_greater with respect to alpha
  """
  return eps - gordon(N) + ((N+1)**alpha*np.log(N+1) - N**alpha*np.log(N))/((N+1)**alpha-N**alpha)

def optimal_alpha_greater(N,eps):
  """!
  Compute the value of alpha that maximizes objective_greater along with the maximum function
  value.
  
  @param   N         energy of the quantum state
  @param   eps       epsilon (typicality) parameter chosen in the admissible range
  
  @returns           maximizing alpha and corresponding function value
  """
  # There seem to be some regimes for small N where the optimal alpha is very large, as well as the
  # associated error exponent. The optimization (correctly) returns a very large or infinite
  # exponent in this case, but takes a lot of compute time. Large exponents are inconsequential
  # here since their negative is passed to the exp function, resulting in a number extremely
  # close to 0 which then gets summed with other errors.
  # We use a hack here in which we try a magic number for alpha and if it results in an exponent
  # greater than 100 (which means error less than 1e-43 even for block length 1), we do not
  # bother to find the optimal result and simply return this pair.
  if N < 2e-2:
    magical_alpha = 1e5
    possibly_large_exponent = objective_greater(magical_alpha,N,eps)
    if possibly_large_exponent > 100:
      return (magical_alpha, possibly_large_exponent)
  optimization_result = minimize(                                \
    lambda alpha: -objective_greater(alpha,N,eps),               \
    1.1,                                                         \
    method='L-BFGS-B',                                           \
    jac=lambda alpha: -objective_greater_deriv(alpha,N,eps),     \
    bounds=((1,np.inf),),                                        \
    options={'disp': False}                                      \
  )
  return (optimization_result.x[0], -optimization_result.fun)

def objective_smaller(alpha,N,eps):
  """!
  Compute exponent of the functions defined in (15) and (17) (with alpha < 1) for the case of a
  cq Gaussian channel
  
  @param   alpha     Rényi parameter
  @param   N         energy of the quantum state
  @param   eps       epsilon (typicality) parameter in the admissible range
  
  @returns           exponent given the parameters
  """
  # See also (98) and (99)
  return (1-alpha)*(gordon(N) + eps - gordon_r(alpha,N))

def objective_smaller_deriv(alpha,N,eps):
  """!
  Compute derivative of the objective_smaller function. This uses (102).
  
  @param   alpha     Rényi parameter
  @param   N         energy of the quantum state
  @param   eps       epsilon (typicality) parameter chosen in the admissible range
  
  @returns           derivative of objective_smaller with respect to alpha
  """
  return - eps - gordon(N) + ((N+1)**alpha*np.log(N+1) - N**alpha*np.log(N))/((N+1)**alpha-N**alpha)

def optimal_alpha_smaller(N,eps):
  """!
  Compute the value of alpha that maximizes objective_smaller along with the maximum function
  value.
  
  @param   N         energy of the quantum state
  @param   eps       epsilon (typicality) parameter chosen in the admissible range
  
  @returns           maximizing alpha and corresponding function value
  """
  optimization_result = minimize(                            \
    lambda alpha: -objective_smaller(alpha,N,eps),           \
    .9,                                                      \
    method='L-BFGS-B',                                       \
    jac=lambda alpha: -objective_smaller_deriv(alpha,N,eps), \
    bounds=((0,1),),                                         \
    options={'disp': False}                                  \
  )
  return (optimization_result.x[0], -optimization_result.fun)

def atypical_exponents(N,E,eta,eps):
  """!
  Compute the values of the four exponents of the functions defined in (14) to (17), in the order they are defined in the paper,
  for the case of a cq Gaussian channel. The exponents are optimized over the possible choices
  for the alpha parameters.
  
  @param   N         energy of the quantum noise
  @param   E         energy of the signal
  @param   eta       transmittivity of the channel
  @param   eps       epsilon (typicality) parameter in the admissible range
  
  @returns           the exponents in the same sequence they are given in the paper
  """  
  return (                              \
    optimal_alpha_greater(N,eps)[1],    \
    optimal_alpha_smaller(N,eps)[1],    \
    optimal_alpha_greater(N+E*eta,eps)[1],  \
    optimal_alpha_smaller(N+E*eta,eps)[1]   \
  )

def typical_resolvability_exponent(N,E,eta,R,eps):
  """!
  Compute the value of the exponent of the last term in (19) for the case of a cq Gaussian channel.
  
  @param   N         energy of the quantum noise
  @param   E         energy of the signal
  @param   eta       transmittivity of the channel
  @param   R         rate of the resolvability codebook
  @param   eps       epsilon (typicality) parameter in the admissible range
  
  @returns           the value of the exponent
  """
  return .5*(R - capacity_bound_gaussian_cq(N,E*eta) - 4*eps)

def expected_resolvability_error_objective(N,E,eta,R,n,eps):
  """!
  Evaluate the term inside the infimum in (19).
  
  @param   N         energy of the quantum noise
  @param   E         energy of the signal
  @param   eta       transmittivity of the channel
  @param   R         rate of the resolvability codebook
  @param   n         block length of the code
  @param   eps       epsilon (typicality) parameter in the admissible range
  
  @returns           upper bound for expected resolvability error
  """
  out = 0
  for exponent in atypical_exponents(N,E,eta,eps):
    out += 2*np.exp(-n*exponent)
  out += 6*np.exp(-n*typical_resolvability_exponent(N,E,eta,R,eps))
  return out

def expected_resolvability_error(N,E,eta,R,n):
  """!
  Evaluate the function defined in (19) by optimizing
  over the admissible values of eps.
  
  @param   N         energy of the quantum noise
  @param   E         energy of the signal
  @param   eta       transmittivity of the channel
  @param   R         rate of the resolvability codebook
  @param   n         block length of the code
  
  @returns           upper bound for expected resolvability error
  """
  max_eps = (R-capacity_bound_gaussian_cq(N,E*eta))/4
  if max_eps <= 0: return np.inf
  optimization_result = minimize(
    lambda eps: expected_resolvability_error_objective(N,E,eta,R,n,eps),
    max_eps/2,
    bounds=((0,max_eps),),
    method='nelder-mead',
    options={'xatol': 1e-8, 'disp': False}
  )
  return optimization_result.fun

############################################
# Calculating the probability tail bound of the corollary
############################################
def resolvability_tail_bound_logscale(tail, R_rand, n):
  """!
  Calculate the probability that a random codebook exceeds a certain resolvability error tail.
  The probability is computed in log scale because it is so low that computing it in linear
  scale can be numerically problematic.
  This is the bound (73) with tail = exp(-n gamma).
  
  @param   tail      allowed error in addition to the expected error
  @param   R_rand    rate of the resolvability codebook
  @param   n         block length of the code
  
  @returns           logarithm of the error bound
  """
  return -tail**2*np.exp(n*R_rand)/2

def security_tail_bound_logscale(tail, R_rand, R_msg, n):
  """!
  Calculate the probability that a random wiretap codebook exceeds a certain resolvability
  error tail for at least one of the messages. This corresponds to the last summand in (26).
  The probability is computed in log scale because it is so low that computing it in linear
  scale can be numerically problematic.
  
  @param   tail      allowed error in addition to the expected error
  @param   R_rand    rate of the resolvability codebook
  @param   R_msg     rate of communication (defining number of messages)
  @param   n         block length of the code
  
  @returns           logarithm of the error bound
  """
  return n*R_msg + resolvability_tail_bound_logscale(tail, R_rand, n)

############################################
# Calculate decoding error bounds for cq channel
############################################
def typical_decoding_exponent(N,E,eta,R,eps):
  """!
  Compute the value of the exponent of the last term in (18) for the case of a cq Gaussian channel.
  
  @param   N         energy of the quantum noise
  @param   E         energy of the signal
  @param   eta       transmittivity of the channel
  @param   R         rate of the codebook
  @param   eps       epsilon (typicality) parameter in the admissible range
  
  @returns           the value of the exponent
  """
  return capacity_bound_gaussian_cq(N,E*eta) - R - 2*eps
  
def expected_decoding_error_objective(N,E,eta,R,n,eps):
  """!
  Evaluate the term inside the infimum in (18).
  
  @param   N         energy of the quantum noise
  @param   E         energy of the signal
  @param   eta       transmittivity of the channel
  @param   R         rate of the codebook
  @param   n         block length of the code
  @param   eps       epsilon (typicality) parameter in the admissible range
  
  @returns           upper bound for expected decoding error
  """
  exponents = atypical_exponents(N,E,eta,eps)
  out = 2*np.exp(-n*exponents[0]) + \
        2*np.exp(-n*exponents[1]) + \
        4*np.exp(-n*exponents[2]) + \
        4*np.exp(-n*exponents[3])
  out += 4*np.exp(-n*typical_decoding_exponent(N,E,eta,R,eps))
  return out

def expected_decoding_error(N,E,eta,R,n):
  """!
  Evaluate the function defined in (18) by optimizing over eps.
  
  @param   N         energy of the quantum noise
  @param   E         energy of the signal
  @param   eta       transmittivity of the channel
  @param   R         rate of the resolvability codebook
  @param   n         block length of the code
  
  @returns           upper bound for expected resolvability error
  """
  max_eps = (capacity_bound_gaussian_cq(N,E*eta) - R)/2
  if max_eps <= 0: return np.inf
  optimization_result = minimize(
    lambda eps: expected_decoding_error_objective(N,E,eta,R,n,eps),
    max_eps/2,
    bounds=((0,max_eps),),
    method='nelder-mead',
    options={'xatol': 1e-8, 'disp': False}
  )
  return optimization_result.fun

############################################
# Calculate error bounds for cq wiretap channel
############################################
def expected_security_level(NB,NE,E,eta_B,eta_E,R,decoding_error,n):
  """!
  Compute a security level bound, given channel information, the permissible expected decoding error
  and the block length.
  
  @param   NB             energy of the quantum noise at the legitimate receiver
  @param   NE             energy of the quantum noise at the eavesdropper
  @param   E              energy of the signal
  @param   eta_B          transmittivity of the legitimate receiver's channel
  @param   eta_E          transmittivity of the eavesdropper's channel
  @param   R              rate of communication
  @param   decoding_error average expected decoding error that can be tolerated
  @param   n              block length of the code
  
  @returns                randomness rate used for resolvability and upper bound for expected
                          resolvability error
  """
  R_rand_lower = capacity_bound_gaussian_cq(NE,E*eta_E)
  R_rand_upper = capacity_bound_gaussian_cq(NB,E*eta_B) - R
  try: _, optimization_result = brentq(
    lambda R_rand: expected_decoding_error(NB,E,eta_B,R+R_rand,n) - decoding_error,
    R_rand_lower,
    R_rand_upper,
    full_output=True,
    disp=False
  )
  except ValueError: return 0, np.inf
  if not optimization_result.converged:
    return 0, np.inf
  return optimization_result.root, expected_resolvability_error(NE,E,eta_E,optimization_result.root,n)

############################################
# Cost constraint
############################################
def constraint_violation_probability_single_codeword(P_const, P_gen, n):
  """!
  Calculate the probability that a single codeword in a Gaussian random codebook violates
  an average input power constraint.
  
  @param   P_const   average power per entry allowed in the codewords
  @param   P_gen     variance used in generating the codewords
  @param   n         block length of the code
  
  @returns           Probability(X_1^2 + ... + X_n^2 > n*P_const),
                     where X_1, ... X_n are centered complex Gaussian
                     variance P_gen/2 in each component
  """
  return chi2.sf(2*n*P_const/P_gen, 2*n)

def bad_codeword_fraction_excess_logscale(frac, R, P_const, P_gen, n):
  """!
  Calculate the probability that the number of codewords in a Gaussian random codebook
  that an average input power constraint exceeds an exponentially small fraction.
  The probability is computed in log scale because it is so low that computing it in linear
  scale can be numerically problematic.
  
  @param   frac      allowed fraction of violating codewords
  @param   R         rate of the codebook
  @param   P_const   average power per entry allowed in the codewords
  @param   P_gen     variance used in generating the codewords
  @param   n         block length of the code
  
  @returns           log Probability(# of violating codewords > exp(nR)/frac
  """
  # number of bad codewords has a Bernoulli distribution with exp(nR) trials and:
  success_probability = constraint_violation_probability_single_codeword(P_const, P_gen, n)
  # how much are we allowed to exceed the expectation of the Bernoulli distribution relative to the
  # codebook size?
  expectation_excess = frac - success_probability
  # if we need to be below expectation, we only have the trivial bound
  if expectation_excess <= 0: return 0
  # following calculation in the proof of Lemma~14
  return -2*(expectation_excess**2)*np.exp(n*R)

def cost_constraint_additional_error(P_const, P_gen, R, tail_prob_logscale, n):
  """!
  Calculate the increase in error (either in relation to security or in relation to decoding
  probability) that results from cost-constraining the random codebook.
  
  @param   R         rate of the codebook
  @param   P_const   average power per entry allowed in the codewords
  @param   P_gen     variance used in generating the codewords
  @param   n         block length of the code
  
  @returns           log Probability(# of violating codewords > exp(nR)/frac)
  """
  _, optimization_result = brentq(
    lambda frac: bad_codeword_fraction_excess_logscale(frac, R, P_const, P_gen, n) - tail_prob_logscale,
    0,
    1,
    full_output=True,
    disp=False
  )
  if not optimization_result.converged:
    return np.inf
  else:
    return optimization_result.root
  
############################################
# Plot functions
############################################
def compute_rate_blocklength_data_point(
  NB,NE,E,eta_B,eta_E,R_msg,decoding_error,security_level,concentration_slack,
  powerconstraint_energy_slack,powerconstraint_error_slack
):
  """!
  Calculate a single data point on a rate vs. blocklength curve.
  
  @param   NB                  energy of the quantum noise at the legitimate receiver
  @param   NE                  energy of the quantum noise at the eavesdropper
  @param   E                   energy of the signal
  @param   eta_B               transmittivity of the legitimate receiver's channel
  @param   eta_E               transmittivity of the eavesdropper's channel
  @param   R_msg               communication rate
  @param   decoding_error      target decoding error that corresponds to the rate/blocklength pair
  @param   security_level      target security level that corresponds to the rate/blocklength pair
  @param   concentration_slack how far the security level can be from its expectation
  @param   powerconstraint_energy_slack how much codewords may exceed the average energy E (absolute)
  @param   powerconstraint_error_slack  how much additional decoding and security level is permissible
                                        when the codebook is cost-constrained
  
  @returns block length at which the indicated error levels can be achieved,
           log of probability that the security level is not concentrated as indicated in the arguments,
           log of probability that the cost-constrained codebook incurs more error than indicated
  """
  _, optimization_result = brentq(
    lambda n: expected_security_level(NB,NE,E,eta_B,eta_E,R_msg,decoding_error,n)[1] - security_level,
    1, 1e12, xtol=.5, full_output=True, disp=False
  )  
  if not optimization_result.converged:
    return np.inf, np.inf, np.inf
    
  n = np.ceil(optimization_result.root)
  R_rand, _ = expected_security_level(NB,NE,E,eta_B,eta_E,R_msg,decoding_error,n)
  tail_probability_concentration = security_tail_bound_logscale(concentration_slack, R_rand, R_msg, n)
  tail_probability_cost = bad_codeword_fraction_excess_logscale(
    powerconstraint_error_slack, R_rand, E+powerconstraint_energy_slack, E, n
  ) + n*R_msg
  return n, tail_probability_concentration, tail_probability_cost

def compute_rate_blocklength_curve(
  NB,NE,E,eta_B,eta_E,R_msg_range,decoding_error,security_level,concentration_slack,
  powerconstraint_energy_slack,powerconstraint_error_slack
):
  """!
  Calculate a rate vs. blocklength curve, compute data points in parallel if several CPU cores are
  available. Prints warnings if the probability for security concentration properties or additional
  error of cost-constrained codebook are violated with probability of more than exp(-100).
  
  @param   NB                  energy of the quantum noise at the legitimate receiver
  @param   NE                  energy of the quantum noise at the eavesdropper
  @param   E                   energy of the signal
  @param   eta_B               transmittivity of the legitimate receiver's channel
  @param   eta_E               transmittivity of the eavesdropper's channel
  @param   R_msg_range         communication rates for which the data points should be computed
  @param   decoding_error      target decoding error that corresponds to the rate/blocklength pair
  @param   security_level      target security level that corresponds to the rate/blocklength pair
  @param   concentration_slack how far the security level can be from its expectation
  @param   powerconstraint_energy_slack how much codewords may exceed the average energy E (absolute)
  @param   powerconstraint_error_slack  how much additional decoding and security level is permissible
                                        when the codebook is cost-constrained
  
  @returns block lengths at which the indicated error levels can be achieved
  """
  blocklengths = np.empty_like(R_msg_range, dtype=np.float64)
  tail_probabilities_logscale_concentration = np.empty_like(R_msg_range, dtype=np.float64)
  tail_probabilities_logscale_cost = np.empty_like(R_msg_range, dtype=np.float64)
  
  with multiprocessing.Pool(multiprocessing.cpu_count()) as pool:
    results = pool.starmap(compute_rate_blocklength_data_point, itertools.product((NB,), (NE,), (E,), (eta_B,), (eta_E,), R_msg_range, (decoding_error,), (security_level,), (concentration_slack,), (powerconstraint_energy_slack,), (powerconstraint_error_slack,)))
    
  for i,n in enumerate(R_msg_range):
    blocklengths[i] = results[i][0]
    tail_probabilities_logscale_concentration[i] = results[i][1]
    tail_probabilities_logscale_cost[i] = results[i][2]
  
  if any(tail_probabilities_logscale_concentration > -1e2):
    print("Problem with security tail probabilities", tail_probabilities_logscale_concentration)
  
  if any(tail_probabilities_logscale_cost > 1e-2):
    print("Problem with cost constraint tail probabilities", tail_probabilities_logscale_cost)
  
  return blocklengths

def compute_security_level_data_point(
  NB,NE,E,eta_B,eta_E,R_msg,decoding_error,concentration_slack,
  powerconstraint_energy_slack,powerconstraint_error_slack,n
):
  """!
  Calculate a single data point on a blocklength vs. security level curve.
  
  @param   NB                  energy of the quantum noise at the legitimate receiver
  @param   NE                  energy of the quantum noise at the eavesdropper
  @param   E                   energy of the signal
  @param   eta_B               transmittivity of the legitimate receiver's channel
  @param   eta_E               transmittivity of the eavesdropper's channel
  @param   R_msg               communication rate
  @param   decoding_error      target decoding error that corresponds to the block length / security level
                               pair
  @param   concentration_slack how far the security level can be from its expectation
  @param   powerconstraint_energy_slack how much codewords may exceed the average energy E (absolute)
  @param   powerconstraint_error_slack  how much additional decoding and security level is permissible
                                        when the codebook is cost-constrained
  @param   n                   blocklength
  
  @returns security level at the indicated data point,
           log of probability that the security level is not concentrated as indicated in the arguments,
           log of probability that the cost-constrained codebook incurs more error than indicated
  """
  R_rand, resolvability_expectation = expected_security_level(NB,NE,E,eta_B,eta_E,R_msg,decoding_error,n)
  tail_probability_concentration = security_tail_bound_logscale(concentration_slack, R_rand, R_msg, n)
  tail_probability_cost = bad_codeword_fraction_excess_logscale(powerconstraint_error_slack, R_rand, E+powerconstraint_energy_slack, E, n) + n*R_msg
  return resolvability_expectation, tail_probability_concentration, tail_probability_cost

def compute_security_level_curve(
  NB,NE,E,eta_B,eta_E,R_msg,decoding_error,concentration_slack,powerconstraint_energy_slack,
  powerconstraint_error_slack,n_range
):
  """!
  Calculate a blocklength vs. security level curve, compute data points in parallel if several CPU cores
  are available. Prints info on whether the probability for security concentration properties or additional
  error of cost-constrained codebook are violated with probability of more than exp(-100).
  
  @param   NB                  energy of the quantum noise at the legitimate receiver
  @param   NE                  energy of the quantum noise at the eavesdropper
  @param   E                   energy of the signal
  @param   eta_B               transmittivity of the legitimate receiver's channel
  @param   eta_E               transmittivity of the eavesdropper's channel
  @param   R_msg_range         communication rates for which the data points should be computed
  @param   decoding_error      target decoding error that corresponds to the rate/blocklength pair
  @param   concentration_slack how far the security level can be from its expectation
  @param   powerconstraint_energy_slack how much codewords may exceed the average energy E (absolute)
  @param   powerconstraint_error_slack  how much additional decoding and security level is permissible
                                        when the codebook is cost-constrained
  @param   n_range             blocklengths for which the security levels should be computed
  
  @returns security level at the indicated data points
  """
  expectation_bounds = np.empty_like(n_range, dtype=np.float64)
  tail_probabilities_logscale_concentration = np.empty_like(n_range, dtype=np.float64)
  tail_probabilities_logscale_cost = np.empty_like(n_range, dtype=np.float64)
  
  with multiprocessing.Pool(multiprocessing.cpu_count()) as pool:
    results = pool.starmap(compute_security_level_data_point, itertools.product((NB,), (NE,), (E,), (eta_B,), (eta_E,), (R_msg,), (decoding_error,), (concentration_slack,), (powerconstraint_energy_slack,), (powerconstraint_error_slack,), n_range))

  for i,n in enumerate(n_range):
    expectation_bounds[i] = results[i][0]
    tail_probabilities_logscale_concentration[i] = results[i][1]
    tail_probabilities_logscale_cost[i] = results[i][2]

  min_n = n_range[0]
  for i,n in enumerate(n_range):
    if tail_probabilities_logscale_concentration[i] > -1e2 or tail_probabilities_logscale_cost[i] > 1e-2:
      try: min_n = n_range[i+1]
      except IndexError: min_n = np.inf
  
  return min_n, expectation_bounds
    
def compute_decoding_error_data_point(
  NB,NE,E,eta_B,eta_E,R_msg,security_level,concentration_slack,
  powerconstraint_energy_slack,powerconstraint_error_slack,n
):
  """!
  Calculate a single data point on a blocklength vs. security level curve.
  
  @param   NB                  energy of the quantum noise at the legitimate receiver
  @param   NE                  energy of the quantum noise at the eavesdropper
  @param   E                   energy of the signal
  @param   eta_B               transmittivity of the legitimate receiver's channel
  @param   eta_E               transmittivity of the eavesdropper's channel
  @param   R_msg               communication rate
  @param   security_level      target security level that corresponds to the rate/blocklength pair
  @param   concentration_slack how far the security level can be from its expectation
  @param   powerconstraint_energy_slack how much codewords may exceed the average energy E (absolute)
  @param   powerconstraint_error_slack  how much additional decoding and security level is permissible
                                        when the codebook is cost-constrained
  @param   n                   blocklength
  
  @returns decoding error at the indicated data point,
           log of probability that the security level is not concentrated as indicated in the arguments,
           log of probability that the cost-constrained codebook incurs more error than indicated
  """
  # find necessary randomness rate
  R_rand_lower = capacity_bound_gaussian_cq(NE,E*eta_E)
  R_rand_upper = capacity_bound_gaussian_cq(NB,E*eta_B) - R_msg
  try: R_rand, optimization_result = brentq(
    lambda R_rand: expected_resolvability_error(NE,E,eta_E,R_rand,n) - security_level,
    R_rand_lower, R_rand_upper,
    full_output=True,
    disp=False
  )
  except ValueError: return np.inf, np.inf, np.inf
  if not optimization_result.converged:
    return np.inf, np.inf, np.inf
  decoding_error = expected_decoding_error(NB,E,eta_B,R_msg+R_rand,n)
  
  tail_probability_concentration = security_tail_bound_logscale(concentration_slack, R_rand, R_msg, n)
  tail_probability_cost = bad_codeword_fraction_excess_logscale(powerconstraint_error_slack, R_rand, E+powerconstraint_energy_slack, E, n) + n*R_msg
  return decoding_error, tail_probability_concentration, tail_probability_cost

def compute_decoding_error_curve(
  NB,NE,E,eta_B,eta_E,R_msg,security_level,concentration_slack,powerconstraint_energy_slack,
  powerconstraint_error_slack,n_range
):
  """!
  Calculate a blocklength vs. security level curve, compute data points in parallel if several CPU cores
  are available. Prints info on whether the probability for security concentration properties or additional
  error of cost-constrained codebook are violated with probability of more than exp(-100).
  
  @param   NB                  energy of the quantum noise at the legitimate receiver
  @param   NE                  energy of the quantum noise at the eavesdropper
  @param   E                   energy of the signal
  @param   eta_B               transmittivity of the legitimate receiver's channel
  @param   eta_E               transmittivity of the eavesdropper's channel
  @param   R_msg_range         communication rates for which the data points should be computed
  @param   security_level      target security level that corresponds to the rate/blocklength pair
  @param   concentration_slack how far the security level can be from its expectation
  @param   powerconstraint_energy_slack how much codewords may exceed the average energy E (absolute)
  @param   powerconstraint_error_slack  how much additional decoding and security level is permissible
                                        when the codebook is cost-constrained
  @param   n_range             blocklengths for which the security levels should be computed
  
  @returns security level at the indicated data points
  """
  expectation_bounds = np.empty_like(n_range, dtype=np.float64)
  tail_probabilities_logscale_concentration = np.empty_like(n_range, dtype=np.float64)
  tail_probabilities_logscale_cost = np.empty_like(n_range, dtype=np.float64)
  
  with multiprocessing.Pool(multiprocessing.cpu_count()) as pool:
    results = pool.starmap(compute_decoding_error_data_point, itertools.product((NB,), (NE,), (E,), (eta_B,), (eta_E,), (R_msg,), (security_level,), (concentration_slack,), (powerconstraint_energy_slack,), (powerconstraint_error_slack,), n_range))

  for i,n in enumerate(n_range):
    expectation_bounds[i] = results[i][0]
    tail_probabilities_logscale_concentration[i] = results[i][1]
    tail_probabilities_logscale_cost[i] = results[i][2]

  min_n = n_range[0]
  for i,n in enumerate(n_range):
    if tail_probabilities_logscale_concentration[i] > -1e2 or tail_probabilities_logscale_cost[i] > 1e-2:
      try: min_n = n_range[i+1]
      except IndexError: min_n = np.inf
  
  return min_n, expectation_bounds

############################################
# Reproduce plots in paper
############################################
colors_n = ('red', 'green', 'blue', 'magenta', 'brown')
colors_R = ('lime', 'purple', 'orange', 'violet')
NB=1e-5
NE=1e-5
E=1e9
eta_B=1e-5
eta_E=(1-1e-5)*6e-6

def plot_R_vs_n(ax):
  '''!
  Reproduce Fig. 6
  '''
  title_str = "Fig. 6"
  R_range = np.linspace(.15,.49,24)
  security_levels = (.01, .01, .0001, .0001)
  decoding_errors = (.01, .0001, .01, .0001)

  print("Plotting rate vs n")
  color_index = 0
  for security_level, decoding_error in zip(security_levels, decoding_errors):
    n = compute_rate_blocklength_curve(NB=NB,NE=NE,E=E,eta_B=eta_B,eta_E=eta_E,R_msg_range=R_range,decoding_error=decoding_error,security_level=security_level,concentration_slack=1e-8,powerconstraint_energy_slack=E/10,powerconstraint_error_slack=1e-8)
    
    print('\\addplot[ color=' + colors_R[color_index] + ', mark=*,]')
    print('coordinates {')
    for i in range(R_range.size):
      print('  (', R_range[i], ',', n[i], ')')
    print('};')
    
    ax.plot(R_range, n, 'o-', label="dec " + str(decoding_error) + " sec " + str(security_level))
    
    color_index += 1

  achievable_rates_bound = capacity_bound_gaussian_cq(NB,eta_B*E)-capacity_bound_gaussian_cq(NE,eta_E*E)
  print('\\draw[black, densely dashed] ({axis cs:'+ str(achievable_rates_bound) +',0}|-{rel axis cs:0,1}) -- ({axis cs:'+ str(achievable_rates_bound) +',0}|-{rel axis cs:0,0});')
  print('\\addlegendimage{line legend,black,densely dashed}')
  
  print('\\legend{')
  for i in range(4):
    print('  {$\\decodingError=' + str(decoding_errors[i]) + ', \\securityNumber=' + str(security_levels[i]) + '$},')
  print('  {upper achievable rates bound}')
  print('}')
  
  ax.axvline(achievable_rates_bound,
              0,1,
              linestyle='dashed',
              color='black',
              label='achievable secrecy rate'
  )
  
  ax.set_ylim(0,1e6)
  ax.set_title(title_str)
  ax.set_xlabel("rate")
  ax.set_ylabel("blocklength")
  ax.legend(loc="upper left")

def plot_n_vs_sec(ax):
  '''!
  Reproduce Fig. 4
  '''
  rates = (.3,.35,.4,.42,.44)
  n_ranges = (np.array(range(4500,20000,1000)),np.array(range(8000,34000,2000)),np.array(range(15000,66000,3000)),np.array(range(25000,106000,5000)),np.array(range(35000,106000,5000)))
  title_str = "Fig.  4"
  
  print("Plotting n vs security level")
  color_index = 0
  for R,n_range in zip(rates,n_ranges):
    min_n, expectation_bounds = compute_security_level_curve(NB=NB,NE=NE,E=E,eta_B=eta_B,eta_E=eta_E,R_msg=R,decoding_error=.01,concentration_slack=1e-8,powerconstraint_energy_slack=E/10,powerconstraint_error_slack=1e-8,n_range=n_range)

    if not min_n == n_range[0]: print("Problem with tail probabilities. Rate", R, "min_n", min_n, "n range", n_range)
    print('\\addplot[ color=' + colors_n[color_index] + ', mark=*,]')
    print('coordinates {')
    for i in range(n_range.size):
      print('  (', n_range[i], ',', expectation_bounds[i], ')')
    print('};')

    ax.semilogy(n_range, expectation_bounds, 'o-', label="rate " + str(R))
    
    color_index += 1

  print('\\legend{')
  for R in rates:
    print('  $\\codebookRate=' + str(R) + '$,')
  print('}')

  ax.set_ylim(1e-5,1)
  ax.set_xlim(4000,100000)
  ax.set_title(title_str)
  ax.set_xlabel("block length")
  ax.legend(loc="lower right")

def plot_n_vs_dec(ax):
  '''!
  Reproduce Fig. 5
  '''
  rates = (.3,.35,.4,.42,.44)
  n_ranges = (np.array(range(5500,15000,1000)),np.array(range(8000,28000,2000)),np.array(range(18000,52000,3000)),np.array(range(40000,86000,5000)),np.array(range(60000,106000,5000)))
  title_str = "Fig. 5"

  print("Plotting n vs decoding error")
  color_index = 0
  for R,n_range in zip(rates,n_ranges):
    min_n, expectation_bounds = compute_decoding_error_curve(NB=NB,NE=NE,E=E,eta_B=eta_B,eta_E=eta_E,R_msg=R,security_level=.01,concentration_slack=1e-8,powerconstraint_energy_slack=E/10,powerconstraint_error_slack=1e-8,n_range=n_range)
    
    if not min_n == n_range[0]: print("Problem with tail probabilities. Rate", R, "min_n", min_n, "n range", n_range)
    print('\\addplot[ color=' + colors_n[color_index] + ', mark=*,]')
    print('coordinates {')
    for i in range(n_range.size):
      print('  (', n_range[i], ',', expectation_bounds[i], ')')
    print('};')
    
    ax.semilogy(n_range, expectation_bounds, 'o-', label="rate " + str(R))
    
    color_index += 1

  print('\\legend{')
  for R in rates:
    print('  $\\codebookRate=' + str(R) + '$,')
  print('}')

  ax.set_ylim(1e-5,1)
  ax.set_xlim(4000,100000)
  ax.set_title(title_str)
  ax.set_xlabel("block length")
  ax.legend(loc="lower right")




==> anc/reproduce_plots.py <==
"""!
@file  reproduce_plots.py
@brief This is an electronic supplement for the paper "Semantic Security with Infinite Dimensional
       Quantum Eavesdropping Channel" by Matthias Frey, Igor Bjelaković, Janis Nötzel, and Sławomir
       Stańczak.
       Calling this file reproduces the plots in the paper.
"""

from q_wiretap_plotting import *

fig, axs = plt.subplots(ncols=3)
plot_n_vs_sec(axs[0])
plot_n_vs_dec(axs[1])
plot_R_vs_n(axs[2])
plt.show()

